A convex cover for closed unit curves has area at least 0.1

We improve a lower bound for the smallest area of convex covers for closed unit curves from 0.0975 to 0.1, which makes it substantially closer to the current best upper bound 0.11023. We did this by considering the minimal area of convex hull of circle, line of length 1/2, and rectangle with side 0.1727 x 0.3273. By using geometric methods and the Box search algorithm, we proved that this area is at least 0.1. We give informal numerical evidence that the obtained lower bound is close to the limit of current techniques, and substantially new idea is required to go significantly beyond 0.10044.

==> checkminNB5.m <==
function [r,n,min,xx1,yy1,xx2,yy2,app] = checkminNB5(a1,b1,
                                         a2,b2,a3,b3,a4,b4,
                                         a5,b5,s,ep1,area,
                                         count,st,ix1,iy1,
                                         ix2,iy2,iap)
%Set midpoint z^*
x1=(a1+b1)/2;
y1=(a2+b2)/2;
x2=(a3+b3)/2;
y2=(a4+b4)/2;
alpha=(a5+b5)/2;

%Set initial points x1,y1,x2,y2, and alpha and minimum
xx1=ix1;
yy1=iy1;
xx2=ix2;
yy2=iy2;
app=iap;
min=st;

%Set di
d1=(b1-a1)/2;
d2=(b2-a2)/2;
d3=(b3-a3)/2;
d4=(b4-a4)/2;
d5=(b5-a5)/2;

%n = iteration and r = area of box
n=count;
r=area;

%To find maximum length
[d,di]=max([d1 d2 d3 d4 d5]);

%Set constants
C1=0.306;
C2=0.443;
C3=0.391;
C4=0.449;
C5=0.115;

%check tolorance
if d< ep1
    disp('error');
    r=-1;
end    

%check inequality (2)
if cvhN2(x1,y1,x2,y2,alpha) - C1*d1 - C2*d2 
   - C3*d3 - C4*d4 - C5*d5 > s
    r=r+32*d1*d2*d3*d4*d5;
    n=n+1;
    return;
   
else
%update area and optimal configuration
    if cvhN2(x1,y1,x2,y2,alpha)< min
       min=cvhN2(x1,y1,x2,y2,alpha);
       xx1=x1;
       yy1=y1;
       xx2=x2;
       yy2=y2;
       app=alpha;
    end
%split 2 subboxes
switch di
    case 1
      for i=0:1
       if r>=0 
         [r,n,min,xx1,yy1,xx2,yy2,app] = checkminNB5(a1+d1*i, 
          a1+d1*(i+1), a2, b2,a3,b3, a4, b4,a5, b5,s,ep1,r,n,min,
          xx1,yy1,xx2,yy2,app);
                 
       end
      end

     case 2
       for j=0:1
        if r>=0
          [r,n,min,xx1,yy1,xx2,yy2,app] = checkminNB5(a1, b1, 
           a2+d2*j, a2+d2*(j+1),a3, b3, a4, b4,a5, b5,s,ep1,r,n,
           min,xx1,yy1,xx2,yy2,app);
                 
        end
       end
     case 3
        for k=0:1
         if r>=0 
           [r,n,min,xx1,yy1,xx2,yy2,app] = checkminNB5(a1, b1, 
           a2,b2,a3+d3*k, a3+d3*(k+1), a4, b4,a5, b5,s,ep1,r,n,
           min,xx1,yy1,xx2,yy2,app);
                 
         end
        end
     case 4
        for l=0:1
          if r>=0 
            [r,n,min,xx1,yy1,xx2,yy2,app] = checkminNB5(a1, b1, 
            a2,b2,a3, b3, a4+d4*l, a4 + d4*(l+1),a5, b5,s,ep1,
            r,n,min,xx1,yy1,xx2,yy2,app);
          end
        end
     case 5
        for m=0:1
          if r>=0 
            [r,n,min,xx1,yy1,xx2,yy2,app] = checkminNB5(a1, b1, 
            a2,b2,a3, b3, a4, b4,a5+d5*m, a5+d5*(m+1),s,ep1,
            r,n,min,xx1,yy1,xx2,yy2,app);
          end
        end
                
     otherwise
           error('Unknown method.');
end

%update result every 1,000,000 iterations
if rem(n,1000000)==0
    disp([num2str((100*r)/0.001990679391579) 
          ' %' ' count =' num2str(n)]);
end
    
end




==> cvhN2.m <==
(* ::Package:: *)

function g = cvhN2(x1,y1,x2,y2,alpha)
% v is the length of rectangle
v=0.1727;

% Set regular 500-gon F
t = linspace(0,2*pi,500);
x=(cos (t)/(2*pi));
y=(sin (t)/(2*pi));
A=[x;y];

% Set rectangle points R and line points L
                            xR1=x1-(1/2-v)/2;
                            yR1=y1+v/2;
                            xR2=x1+(1/2-v)/2;
                            yR2=y1+v/2;
                            xR3=x1+(1/2-v)/2;
                            yR3=y1-v/2;
                            xR4=x1-(1/2-v)/2;
                            yR4=y1-v/2;
                            xL1=x2+0.25*cos(alpha+pi);
                            yL1=y2+0.25*sin(alpha+pi);
                            xL2=x2+0.25*cos(alpha);
                            yL2=y2+0.25*sin(alpha);

                            B=[xR1 xR2 xR3 xR4;yR1 yR2 yR3 yR4];
                            C=[xL1 xL2;yL1 yL2];
                            D = [A B C];
                            format long
                            
% To find the area of convex hull of F,L,T
                        [p,g]=convhull(D(1,:),D(2,:));


end


